Is This the Same Code? A Comprehensive Study of Decompilation Techniques for WebAssembly Binaries

WebAssembly is a low-level bytecode language designed for client-side execution in web browsers. The need for decompilation techniques that recover high-level source code from WASM binaries has grown as WASM continues to gain widespread adoption and its security concerns. However little research has been done to assess the quality of decompiled code from WASM. This paper aims to fill this gap by conducting a comprehensive comparative analysis between decompiled C code from WASM binaries and state-of-the-art native binary decompilers. We presented a novel framework for empirically evaluating C-based decompilers from various aspects including correctness/ readability/ and structural similarity. The proposed metrics are validated practicality in decompiler assessment and provided insightful observations regarding the characteristics and constraints of existing decompiled code. This in turn contributes to bolstering the security and reliability of software systems that rely on WASM and native binaries.

==> code_ast_orig.c <==
int func(int a, int b) {
    if (compare(b, a))
        return a + b;
    else
        return a - b + 1;
}

==> code_decfuzzer_orig.c <==
int ga_1;
int ga_2;
void set_var(int la_1, int la_2){
    // synchronize global var. with local var.
    ga_1 = la_1; 
    ga_2 = la_2; 
}

void func(){ // Csmith generated function 
    int la_1;
    int la_2;
    if (la_1 > 0) la_2 = ....
    ... // usage of ga are replaced by la 
    set_var(la_1, la_2);
}

int main() {
    func(); 
    ... // compute checksum of ga_1 and ga_2 
    printf("checksum = %X\n", <checksum>); // print output
}


==> code_decfuzzer_sandbox.c <==

int main() {
  rlbox_sandbox sandbox;
  sandbox.invoke_sandbox_function(func)
        .copy_and_verify([](unsigned ret){
    printf("checksum = %X\n", ret);
    return ret;
  });
}


==> code_decfuzzer_wasm.c <==

uint32_t set_var(int la_1, int la_2){
    return ... // Compute la_1, la_2 checksum and return
}

void func(){ 
    int la_1;
    int la_2;
    if (la_1 > 0) la_2 = ....
    ... // Same operations as in original DecFuzzer
    return set_var(la_1, la_2);
}


==> code_eva_code_dec_wasmdec.c <==
import function env_syscall_openat(a:int, b:int, c:int, d:int):int;

function f_m(a:int) { ... }  // exec
function f_n(a:int) { ... }  // benign_a
function f_o(a:int) { ... }  // benign_b

export function main(a:int, b:int):int {
      // 7 lines omitted 
      var g:int_ptr = g_a - 80;  // Code A
      // 29 lines omitted 
      d = env_syscall_openat(-100, 1034, d | 32768, f); // Code B
      // 227 lines omitted
      call_indirect(select_if(0 - i, i, f), g[19]);  //  Code C
      // 8 lines omitted
}

// 1398 lines omitted


==> code_eva_code_original.c <==
void exec(const char * cmd) {
    // code that attackers can abuse
}
void benign_a(int i) { printf("%x\n", i); }
void benign_b(int i) { printf("%d\n", i); }

int main() {
    void (*fptr)(int);  // Code A
    char * op = malloc(16);  
    char * arg = malloc(16);
    FILE * f = fopen("exploit", "rb"); 
    fgets (op, 40, f);  // Code B
    if (op[0] == 'x') {  
        fptr = &benign_a;  
    } else if (op[0] == 'd') {
        fptr = &benign_b;
    } 
    ...
    free(op); 
    ...
    gets(arg);
    fptr(atoi(arg)); // Code C
}


==> code_evaluation_decfuzzer_orig.c <==
static uint32_t func_1(void)
{
	uint16_t g_5_l = 0xAE8C;
	int32_t g_14_l = 0x3A3DBC56;
	uint16_t g_15_l = 0x2E65;
	int8_t g_30_l = 0x25;
    int32_t l_4 = 0xECBA2AFE;
    int16_t l_28 = (-1);
    int32_t l_29 = 0x0E426067;
    int32_t l_31 = 0;
    int32_t l_32 = 0x739032F8;
    l_4 = ((uint16_t)0xA4A9 << (uint16_t)13);
    l_4 = g_5_l;
    l_32 = ((((l_31 = (g_30_l = ((l_29 = ((uint16_t)(((((int16_t)((int8_t)((uint8_t)(--g_15_l) << (uint8_t)4) << (int8_t)0) >> (int16_t)((-6) != ((uint8_t)((+(((l_4 = (((-3) | ((int16_t)((int32_t)(((int8_t)(~(g_5_l != g_14_l)) % (int8_t)g_14_l) & g_14_l) + (int32_t)(-1)) + (int16_t)l_4)) > l_4)) >= l_28) == 0x29ED7D41)) & g_14_l) % (uint8_t)l_28))) == g_14_l) <= g_14_l) <= l_28) >> (uint16_t)l_28)) != 0x3A))) || 0xBC77) >= l_28) , 0xF1871D0C);
    set_var(g_5_l, g_14_l, g_15_l, g_30_l);
	return l_28;
}


==> code_evaluation_decfuzzer_retdec.c <==
static uint32_t func_1(void)
{
    uint var_30h;
    uint var_2ch;
    uint var_24h;
    uint var_20h;
    uint var_1ch;
    uint var_14h;
    uint var_ch;
    uint var_6h;
    set_var(0xAE8C, 0x3A3DBC56, 0x2E64, 1);
    return 0xFFFFFFFF;
}


==> code_example.c <==
int add(int a, int b, int c) {
  return a + b;
}

==> code_example_ghidra.c <==
int add(int param_1, int param_2) {
    return param_2 + param_1;
}

==> code_example_math_O0.c <==
static u32 add(u32 p0, u32 p1, u32 p2) {
  u32 l3 = 0, l4 = 0, l5 = 0, l6 = 0, l7 = 0, l8 = 0;
  FUNC_PROLOGUE;
  u32 i0, i1;
  i0 = (*Z_envZ___stack_pointerZ_i);
  l3 = i0;
  i0 = 16u;
  l4 = i0;
  i0 = l3;
  i1 = l4;
  i0 -= i1;
  l5 = i0;
  i0 = l5;
  i1 = p0;
  i32_store(Z_envZ_memory, (u64)(i0 + 12), i1);
  i0 = l5;
  i1 = p1;
  i32_store(Z_envZ_memory, (u64)(i0 + 8), i1);
  i0 = l5;
  i1 = p2;
  i32_store(Z_envZ_memory, (u64)(i0 + 4), i1);
  i0 = l5;
  i0 = i32_load(Z_envZ_memory, (u64)(i0 + 12));
  l6 = i0;
  i0 = l5;
  i0 = i32_load(Z_envZ_memory, (u64)(i0 + 8));
  l7 = i0;
  i0 = l6;
  i1 = l7;
  i0 += i1;
  l8 = i0;
  i0 = l8;
  goto Bfunc;
  Bfunc:;
  FUNC_EPILOGUE;
  return i0;
}


==> code_example_math_O2.c <==

static u32 DoMath(u32 p0, u32 p1, u32 p2) {
  FUNC_PROLOGUE;
  u32 i0, i1;
  i0 = p0;
  i1 = p1;
  i0 += i1;
  FUNC_EPILOGUE;
  return i0;
}


==> code_foo.c <==
#include <stdio.h>

void foo(void) {
  printf("Hello, World!\n");
}

==> code_user-example-decompiled.c <==
#include <assert.h>

// The decompiled code from wasm2c
#include "decompiled_user.h"

int main(void) {
  // Initialize the wasm runtime
  wasm_rt_init(); 

  // Instantiate wasm instance
  w2c_user instance;
  wasm2c_user_instantiate(&instance); 

  // Get access to the wasm memory!
  wasm_rt_memory_t *memory = w2c_user_memory(&instance);

  const char *username = "username";
  const char *email = "email@example.com";

  // Copy username to wasm memory address 0
  strncpy(&memory->data[0], username, strlen(username));
  memory->data[strlen(username)] = '\0';

  // Copy email to wasm memory address 100
  strncpy(&memory->data[100], email, strlen(email));
  memory->data[strlen(email)] = '\0';

  // Initialize user at wasm memory address 200 while passing the address of the username and email
  w2c_user_init_user(&instance, 200, 0, 100, 5);

  assert(strcmp(&memory->data[0], username) == 0);
  assert(strcmp(&memory->data[100], email) == 0);
  assert(memory->data[200 + 32 + 64] == 5);

  // Free wasm instance
  wasm2c_user_free(&instance);

  return 0;
}

==> code_user-example.c <==
#include <assert.h>
#include <string.h>

#include "user.h"

int main(void) {
  User user;

  init_user(&user, "username", "email@example.com", 5);

  assert(strcmp(user.username, "username") == 0);
  assert(strcmp(user.email, "email@example.com") == 0);
  assert(user.level == 5);

  return 0;
}


==> code_user.c <==
#include <string.h>

#include "user.h"

void init_user(User *user, const char *username, const char *email, int level) {
  size_t username_len = strlen(username);
  size_t email_len = strlen(email);

  strncpy(user->username, username, username_len);
  user->username[username_len] = '\0';

  strncpy(user->email, email, email_len);
  user->email[email_len] = '\0';

  user->level = level;
}

==> code_user.h <==
#define MAX_USERNAME_LENGTH 32
#define MAX_EMAIL_LENGTH 64

typedef struct {
  char username[MAX_USERNAME_LENGTH];
  char email[MAX_EMAIL_LENGTH];
  int level;
} User;

// The size of this struct is 100 bytes.
_Static_assert(sizeof(User) == 100);

extern void init_user(User *user, const char *username, const char *email, int level);

==> compile.sh <==
#!/bin/bash -ex
latexmk -bibtex -quiet -pdf -f main

